Transient Corotating Clumps Around Adolescent Low-Mass Stars From Four Years of TESS

Complex periodic variables (CPVs) are stars that exhibit highly structured and periodic optical light curves. Previous studies have indicated that these stars are typically disk-free pre-main-sequence M dwarfs with rotation periods ranging from 0.2 to 2 days. To advance our understanding of these enigmatic objects, we conducted a blind search using TESS 2-minute data of 65,760 K and M dwarfs with $T$<16 mag and $d$<150 pc. We found 50 high-quality CPVs, and subsequently determined that most are members of stellar associations. Among the new discoveries are the brightest ($T$$\approx$9.5 mag), closest ($d$$\approx$20 pc), and oldest ($\approx$200 Myr) CPVs known. One exceptional object, LP 12-502, exhibited up to eight flux dips per cycle. Some of these dips coexisted with slightly different periods, and the shortest-duration dips precisely matched the expected timescale for transiting small bodies at the corotation radius. Broadly, our search confirms that CPVs are mostly young ($\lesssim$150 Myr) and low-mass ($\lesssim$0.4 $M_\odot$). The flux dips characteristic of the class have lifetimes of $\approx$100 cycles, although stellar flares seem to induce sudden dip collapse once every few months. The most plausible explanation for these phenomena remains corotating concentrations of gas or dust. The gas or dust is probably entrained by the star's magnetic field, and the sharp features could result from a multipolar field topology, a hypothesis supported by correspondences between the light curves of CPVs and of rapidly rotating B stars known to have multipolar magnetic fields.

==> clean.sh <==
rm *out *aux *log *synctex.gz


==> collect.sh <==
resultsdir="/Users/luke/Dropbox/proj/cpv/results"
artdir="/Users/luke/Dropbox/proj/cpv/art"
addir="/Users/luke/Dropbox/Documents/proposals/2023_05_ADAP/latex/figs/"

################################
# RASTERIZED FIGURES FOR ARXIV 
# ...generally might prefer not, but this is a requirement for google chrome to render the figures correctly :-(
################################
echo -n "Enter 1 for arxiv (rasterized mosaics), 0 for anything else (e.g. AAS journals): "
read VAR
if [[ $VAR -eq 1 ]]
then
  # full LC mosaic (50 panel)
  cp $resultsdir/full_lcmosaic/full_lcmosaic_showtitles_binarytitle_Ngoodsectors_tic8_Tmag_rasterized.pdf f4.pdf
  # LC evolution
  cp $resultsdir/beforeafter_mosaic/beforeafter_mosaic_showtitles_tic8_Tmag_rasterized.pdf f6.pdf
  # TIC4029 phase timegroups one orbit per panel
  cp $resultsdir/phase_timegroups_mosaic/TIC_402980664/TIC_402980664_P18.5611_2min_phase_timegroups_mosaic_ymin-4.8_ymax3_rasterized.pdf f8.pdf
  # TIC3006 phase timegroup
  cp $resultsdir/phase_timegroups/TIC_300651846/cycle-1_to_630TIC_300651846_P8.2540_2min_phase_timegroups_rasterized.pdf f11a.pdf
  cp $resultsdir/phase_timegroups/TIC_300651846/cycle2290_to_2680TIC_300651846_P8.2540_2min_phase_timegroups_rasterized.pdf f11b.pdf
else
  # full LC mosaic (50 panel)
  cp $resultsdir/full_lcmosaic/full_lcmosaic_showtitles_binarytitle_Ngoodsectors_tic8_Tmag.pdf f4.pdf
  # LC evolution
  cp $resultsdir/beforeafter_mosaic/beforeafter_mosaic_showtitles_tic8_Tmag.pdf f6.pdf
  # TIC4029 phase timegroups one orbit per panel
  cp $resultsdir/phase_timegroups_mosaic/TIC_402980664/TIC_402980664_P18.5611_2min_phase_timegroups_mosaic_ymin-4.8_ymax3.pdf f8.pdf
  # TIC3006 phase timegroup
  cp $resultsdir/phase_timegroups/TIC_300651846/cycle-1_to_630TIC_300651846_P8.2540_2min_phase_timegroups.pdf f11a.pdf
  cp $resultsdir/phase_timegroups/TIC_300651846/cycle2290_to_2680TIC_300651846_P8.2540_2min_phase_timegroups.pdf f11b.pdf
fi


# tables
cp $resultsdir/tables/2023_catalog_table/20230613_LGB_RJ_CPV_TABLE_selfnapplied_rounded.csv table1_short.csv
cp $resultsdir/tables/2023_catalog_table/20230613_LGB_RJ_CPV_TABLE_selfnapplied_rounded_longMRT.csv table1_MRT.csv

# 3-panel mosaic and cartoons
cp $resultsdir/lc_mosaic/lc_mosaic_fav3.pdf f1a.pdf
cp $artdir/twomodels-compressed.pdf f1b.pdf

# completeness
cp $resultsdir/fraction_coverage/fraction_coverage.pdf f2.pdf

# fig3 is annotated_lp12502.key exported

# catalog properties
cp $resultsdir/catalogscatter/catalogscatter_showmaybe_emphruwe.pdf f5.pdf

# TIC4029 segments
cp $resultsdir/tic4029_segments/tic4029_segments.pdf f7.pdf

# TIC4029 river
cp $resultsdir/river/TIC_402980664/TIC402980664_river_gist_stern_truncated_-1_64_manual_20230617_mask_v0_nterms2_vmin-4.00000_vmax1.00000.pdf f9a.pdf
cp $resultsdir/river/TIC_402980664/TIC402980664_river_gist_stern_truncated_248_315_manual_20230617_mask_v0_nterms2_vmin-4.00000_vmax1.00000.pdf f9b.pdf
cp $resultsdir/river/TIC_402980664/TIC402980664_river_gist_stern_truncated_1233_1265_manual_20230617_mask_v0_nterms2_vmin-4.00000_vmax1.00000.pdf f9c.pdf
cp $resultsdir/river/TIC_402980664/TIC402980664_river_gist_stern_truncated_1411_1481_manual_20230617_mask_v0_nterms2_vmin-4.00000_vmax1.00000.pdf f9d.pdf

# magnetic b star
cp $resultsdir/magnetic_bstar_comparison/magnetic_bstar_comparison_showtitles_simpleB.pdf f10a.pdf
cp $resultsdir/magnetic_bstar_comparison/magnetic_bstar_comparison_showtitles_complexB.pdf f10b.pdf
cp $resultsdir/magnetic_bstar_comparison/magnetic_bstar_comparison_showtitles_complexM.pdf f10c.pdf

# appendix

# TIC3006 river
cp $resultsdir/river/tic_300651846/TIC300651846_river_seismic_-1_630_vmin-6.00000_vmax6.00000.pdf f12a.pdf
cp $resultsdir/river/tic_300651846/TIC300651846_river_seismic_2290_2680_vmin-8.00000_vmax8.00000.pdf f12b.pdf

# brightness/dist comp
cp $resultsdir/literaturecomp/gmag_vs_distance_CPVs_showlit.pdf f13.pdf

# specturm windows
cp $resultsdir/spectrum_windows/*402980664*pdf f14a.pdf
cp $resultsdir/spectrum_windows/*146539195*pdf f14b.pdf
cp $resultsdir/spectrum_windows/*264599508*pdf f14c.pdf

